Differentiable cellular automata

We describe a class of cellular automata (CAs) that are end-to-end differentiable. DCAs interpolate the behavior of ordinary CAs through rules that act on distributions of states. The gradient of a DCA with respect to its parameters can be computed with an iterative propagation scheme that uses previously-computed gradients and values. Gradient-based optimization over DCAs could be used to find ordinary CAs with desired properties.

==> Differentiable cellular automata (7)/dca.py <==
import numpy as np
import matplotlib.pyplot as plt
import scipy.special
import itertools
import scipy.ndimage

np.set_printoptions(linewidth=np.inf)

def local_map(neighborhood, patterns, outputs):
  return np.sum(outputs * np.prod(neighborhood * patterns + (1 - neighborhood) * (1 - patterns), axis=1), axis=0)

def global_map(configuration, patterns, outputs):
  return scipy.ndimage.generic_filter(configuration, local_map, size=patterns.shape[1], mode='wrap',
    extra_arguments=(patterns, outputs))

def local_grad_map(neighborhood, neighborhood_gradient, patterns, outputs):
  return outputs * (1 - outputs) * np.prod(patterns * neighborhood + (1 - patterns) * (1 - neighborhood), axis=1) + \
    np.sum(outputs * np.prod(patterns * neighborhood + (1 - patterns) * (1 - neighborhood), axis=1) * np.sum( (np.rollaxis(np.tile(neighborhood_gradient, (outputs.shape[0], 1, 1)), 2) * (2*patterns - 1) / (patterns * neighborhood + (1 - patterns) * (1 - neighborhood))) , axis=2) , axis=1)

def global_grad_map(configuration, configuration_gradient, patterns, outputs):
  neighbors_centered = range(-patterns.shape[1]//2 + 1, patterns.shape[1]//2 + 1)
  return np.array([local_grad_map(a_, b_, patterns, outputs) for a_, b_ in zip(
    np.transpose([ np.roll(configuration, i) for i in neighbors_centered ]), 
    np.transpose([ np.roll(configuration_gradient, i) for i in neighbors_centered ], (1, 0, 2))
  )])

def evaluate(initial, depth, patterns, outputs):
  configuration = initial
  configuration_gradient = np.zeros((initial.shape[0], outputs.shape[0]))
  for layer in range(depth):
    configuration, configuration_gradient = global_map(configuration, patterns, outputs), global_grad_map(configuration, configuration_gradient, patterns, outputs)
  return configuration, configuration_gradient

def evaluate_diagram(initial, depth, patterns, outputs):
  diagram = np.ndarray((depth, initial.shape[0]))
  diagram_gradient = np.ndarray((depth, initial.shape[0], outputs.shape[0]))
  diagram[0] = initial
  diagram_gradient[0] = np.zeros((initial.shape[0], outputs.shape[0]))
  for layer in range(depth - 1):
    diagram[layer + 1] = global_map(diagram[layer], patterns, outputs)
    diagram_gradient[layer + 1] = global_grad_map(diagram[layer], diagram_gradient[layer], patterns, outputs)
  return diagram, diagram_gradient

def loss_function(weights, patterns, initial, depth, target_function):
  outputs = scipy.special.expit(weights)
  target = target_function(initial)
  configuration, configuration_gradient = evaluate(initial, depth, patterns, outputs)
  error = -np.sum(target * np.log(configuration) + (1 - target) * np.log((1 - configuration)))
  error_gradient = -np.sum(configuration_gradient.T * (target / configuration - (1 - target) / (1 - configuration)), axis=1)
  return error / initial.shape[0], error_gradient / initial.shape[0]

def batch_loss_function(weights, patterns, initials, depth, target_function):
  batch_error = 0
  batch_error_gradient = np.zeros(weights.shape)
  for initial in initials:
    error, error_gradient = loss_function(weights, patterns, initial, depth, target_function)
    batch_error += error
    batch_error_gradient += error_gradient
  return batch_error / len(initials), batch_error_gradient / len(initials)

def plot_example(size=500, depth=300):
  patterns = np.array(tuple(itertools.product([0, 1], repeat=3)))
  initial = np.random.choice([1e-3,1 - 1e-3], size=size)
  outputs = np.array([0, .5, 1, 1, 0, 1, 0, 1])

  diagram, diagram_gradient = evaluate_diagram(initial, depth, patterns, outputs)

  fig, axes = plt.subplots(nrows=4, ncols=2)
  for i in range(outputs.shape[0]):
    axes[i // 2][i % 2].set_title('Gradients wrt weight of {0:b}'.format(i).zfill(3))
    axes[i // 2][i % 2].invert_yaxis()
    axes[i // 2][i % 2].pcolormesh(diagram_gradient[:,:,i], cmap='gray_r')
    axes[i // 2][i % 2].tick_params(axis='x', which='both', bottom='off', top='off', labelbottom='off')
    axes[i // 2][i % 2].get_xaxis().set_visible(False)
    axes[i // 2][i % 2].get_yaxis().set_visible(False)
  fig = plt.figure()
  fig.gca().set_title('Values')
  fig.gca().invert_yaxis()
  fig.gca().pcolormesh(diagram, cmap='gray_r', vmin=0, vmax=1)
  fig.gca().tick_params(axis='x', which='both', bottom='off', top='off', labelbottom='off')
  fig.gca().get_xaxis().set_visible(False)
  fig.gca().get_yaxis().set_visible(False)
  plt.axes().set_aspect('equal', 'datalim')
  plt.show()

def test_gradients(radius=2, size=100, depth=20, target_function=lambda configuration: configuration):
  print('Testing accuracy of error gradient...\n')
  patterns = np.array(tuple(itertools.product([0, 1], repeat=2*radius+1)))
  for iteration in itertools.count():
    weights = np.random.normal(size=2**(2*radius+1))
    initial = np.random.choice([1e-3,1 - 1e-3], size=size)
    
    f = lambda w: loss_function(w, patterns, initial, depth, target_function)[0]
    fprime = lambda w: loss_function(w, patterns, initial, depth, target_function)[1]
    print('Propagation scheme:\t{}'.format(fprime(weights)))
    print('Finite-difference:\t{}'.format(scipy.optimize.approx_fprime(weights, f, 1e-8)))
    print('2-norm of difference:\t{}\n'.format(scipy.optimize.check_grad(f, fprime, weights)))

def irprop_minus(func, param, args, init_step_size=.0125, eta_plus=1.2, eta_minus=.5, min_step_size=0, max_step_size=50):
  param = param.copy()
  step_sizes = np.full(param.shape, init_step_size)
  prev_error_gradient = np.zeros(param.shape)
  
  for iteration in itertools.count():
    error, error_gradient = func(param, *args)
    yield error, error_gradient, param
    step_sizes[error_gradient * prev_error_gradient > 0] *= eta_plus
    step_sizes[error_gradient * prev_error_gradient < 0] *= eta_minus
    np.clip(step_sizes, min_step_size, max_step_size, step_sizes)

    param -= np.sign(error_gradient) * step_sizes
    prev_error_gradient = error_gradient

def irprop_plus(func, param, args, init_step_size=.0125, eta_plus=1.2, eta_minus=.5, min_step_size=0, max_step_size=50):
  param = param.copy()
  step_sizes = np.full(param.shape, init_step_size)
  prev_error_gradient = np.zeros(param.shape)
  
  arg_change = np.zeros(param.shape)
  prev_error = 0

  for iteration in itertools.count():
    error, error_gradient = func(param, *args)
    yield error, error_gradient, param
    step_sizes[error_gradient * prev_error_gradient > 0] *= eta_plus
    step_sizes[error_gradient * prev_error_gradient < 0] *= eta_minus
    np.clip(step_sizes, min_step_size, max_step_size, step_sizes)

    arg_change = np.where(
      error_gradient * prev_error_gradient >= 0,
      -np.sign(error_gradient) * step_sizes,
      -arg_change if error > prev_error else 0
    )
    param += arg_change
    prev_error = error
    prev_error_gradient = np.where(
      error_gradient * prev_error_gradient >= 0,
      error_gradient,
      0
    )

def descent_example(radius=2, size=100, depth=20, target_function=lambda configuration: configuration):
  patterns = np.array(tuple(itertools.product([0, 1], repeat=2*radius+1)))

  initials = [np.random.choice([1e-3,1 - 1e-3], size=size) for i in range(10)]

  plt.ion()
  plt.xlabel('Iteration')
  plt.ylabel('Average cross entropy')
  plt.title('{} neighbors, {} cells, {} layers'.format(2*radius+1, size, depth))
  line, = plt.plot([])

  weights = np.random.normal(size=2**(2*radius+1))

  for iteration, (error, error_gradient, weights) in enumerate(irprop_plus(batch_loss_function, weights, (patterns, initials, depth, target_function))):
    print('error: {:.4f}'.format(error))
    print('neighborhood\tprobability\terror gradient')
    print('\n'.join('{}\t{:.4f}\t\t{:.4f}'.format(template, template_probability, template_error_gradient) for template, template_probability, template_error_gradient in zip(patterns, scipy.special.expit(weights), error_gradient)))
    print('')

    line.set_xdata(np.append(line.get_xdata(), [iteration]))
    line.set_ydata(np.append(line.get_ydata(), [error]))

    plt.gca().relim()
    plt.gca().autoscale_view()
    plt.pause(.001)

plot_example()
test_gradients()
